CARL-DTN: Context Adaptive Reinforcement Learning based Routing Algorithm in Delay Tolerant Network

The term Delay/Disruption-Tolerant Networks (DTN) invented to describe and cover all types of long-delay, disconnected, intermittently connected networks, where mobility and outages or scheduled contacts may be experienced. This environment is characterized by frequent network partitioning, intermittent connectivity, large or variable delay, asymmetric data rate, and low transmission reliability. There have been routing protocols developed in DTN. However, those routing algorithms are design based upon specific assumptions. The assumption makes existing algorithms suitable for specific environment scenarios. Different routing algorithm uses different relay node selection criteria to select the replication node. Too Frequently forwarding messages can result in excessive packet loss and large buffer and network overhead. On the other hand, less frequent transmission leads to a lower delivery ratio. In DTN there is a trade-off off between delivery ratio and overhead. In this study, we proposed context-adaptive reinforcement learning based routing(CARL-DTN) protocol to determine optimal replicas of the message based on the real-time density. Our routing protocol jointly uses a real-time physical context, social-tie strength, and real-time message context using fuzzy logic in the routing decision. Multi-hop forwarding probability is also considered for the relay node selection by employing Q-Learning algorithm to estimate the encounter probability between nodes and to learn about nodes available in the neighbor by discounting reward. The performance of the proposed protocol is evaluated based on various simulation scenarios. The result shows that the proposed protocol has better performance in terms of message delivery ratio and overhead.

==> Thesis Sim Report/BufferSize/1-10 With Same Bufferssize/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/1-10 With Same Bufferssize/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/1-10 With Same Bufferssize/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/1-10 with 1 Interval/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/1-10 with 1 Interval/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/12_02_12_ with 300 TTL/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/12_02_12_ with 300 TTL/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/12_02_12_ with 300 TTL/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/5-50 With 5 interval Same Buffersize/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/5-50 With 5 interval Same Buffersize/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/5-50 With 5 interval Same Buffersize/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/5-50 with 5 Interval/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/5-50 with 5 Interval/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,35,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/5-50 with 5 Interval/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,35,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/6_02_12 _ 1 to 10/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/6_02_12 _ 1 to 10/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/6_02_12 _ 1 to 10/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[1,2,3,4,5,6,7,8,9,10]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/6_02_12_Different Buffer _With _300_TTL/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/6_02_12_Different Buffer _With _300_TTL/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50,60,70]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/6_02_12_Different Buffer _With _300_TTL/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50,60,70]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Final Report/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/Final Report/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter', 'ProphetRouter' ,'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Final Report/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Final Report2/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/Final Report2/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter', 'ProphetRouter' ,'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Final Report2/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/TTL_500/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/TTL_500/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/TTL_500/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/TTL_700/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/TTL_700/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/TTL_700/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Tikemt 1/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/Tikemt 1/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/Tikemt 1/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/BufferSize/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter', 'ProphetRouter' ,'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/BufferSize/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,10,15,20,25,30,40,45,50]

for router in routers:
    print ('# Router', router)
    for buffer in buffersize:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%dM_MessageStatsReport.txt' % (router, movement, buffer,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (buffer, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/12_02_12_ second Backup/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/12_02_12_ second Backup/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/12_02_12_ second Backup/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900]


for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/12_02_12_bk/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/12_02_12_bk/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
MesageTTL =[300,400,500,600,700,800,900]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/12_02_12_bk/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
MesageTTL =[300,400,500,600,700,800,900]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/13_2_12_With 20MB Buffer/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/13_2_12_With 20MB Buffer/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/13_2_12_With 20MB Buffer/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]


for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/13_2_12_With 30MB Buffer/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/13_2_12_With 30MB Buffer/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/13_2_12_With 30MB Buffer/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900]


for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/Final Report/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/Final Report/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/Final Report/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]


for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/Group Same Buffer 25/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/Group Same Buffer 25/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
MesageTTL =[100,200,300,400,500]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/Group Same Buffer 25/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
MesageTTL =[100,200,300,400,500]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/EffectofTTL/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]

for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/EffectofTTL/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5

MesageTTL =[300,400,500,600,700,800,900,1000]


for router in routers:
    print ('# Router', router)
    for TTL in MesageTTL:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, TTL,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (TTL, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/12_2_12/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/MovtModel/12_2_12/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    del_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/12_2_12/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    overhead_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/13_2_12 ___20MB Buffer/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/MovtModel/13_2_12 ___20MB Buffer/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    del_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/13_2_12 ___20MB Buffer/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    overhead_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/Final Report/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/MovtModel/Final Report/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    del_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/Final Report/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    overhead_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/MovtModel/delivery_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    del_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/MovtModel/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('RandomWalk','RandomWaypoint','MapBasedMovement','ShortestPathMapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = ('43000',)
buffersize =[5,10,15,20,25]

for router in routers:
    print ('# Router', router)
    for movement in movements:
	    overhead_ratio = []
	    for simtime in simtimes:
		    fname = '%s_%s_%s_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%s %.4f ' % (movement, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/06_02_12_ Buffer 20_ Same Buffer/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/06_02_12_ Buffer 20_ Same Buffer/delivery_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/06_02_12_ Buffer 20_ Same Buffer/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/12_02_12/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/12_02_12/delivery_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [10000,20000,30000,43000,64500]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/12_02_12/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [10000,20000,30000,43000,64500]
for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/30MB _With 300TTL___17_03_12/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/30MB _With 300TTL___17_03_12/delivery_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'ThesisRouter',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'ThesisRouter',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/30MB _With 300TTL___17_03_12/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'ThesisRouter',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'ThesisRouter',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 20/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 20/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 20/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 25/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 25/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 25/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 50/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 50/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_ Buffer Size 50/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 10/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 10/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 10/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 30/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 30/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 30/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 5/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 5/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/5000-108000_Buffer Size 5/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'UpdatedPRoPHET',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'UpdatedPRoPHET',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/Final Report/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/Final Report/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/Final Report/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/_gen_stats.py <==
import csv

'''
A simple module with a method to get the value of a statistic from the MessageStatsReport of the ONE simulator. Also provides a method to compute the 95% confidence interval from a set of sample values.
'''


# Average of a list of numbers
def get_average(numbers = []):
	avg = 0.0
	n = len(numbers)
	for i in range(0, n):
		avg += numbers[i]
	avg /= n
	return avg


# Std. Dev. of a list of numbers
def get_std_dev(num = []):
	n = len(num)
	avg = get_average(num)
	
	variance = 0.0
	for i in range(0, n):
		variance += (num[i] - avg) ** 2
	variance /= n
	std = variance ** 0.5
	return std


# Get a named statistic from the MessageStats report file
def get_stat(file_name, stat_name = 'delivery_prob'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result


# Get a named statistic from the MessageStats report file
def get_overhead(file_name, stat_name = 'overhead_ratio'):
	result = 0.0
	with open(file_name, 'r') as report:
		reader = csv.reader(report, delimiter = ' ')
		for line in reader:
			if line[0].find(stat_name) == 0:
				result = float(line[1])
				break
	
	return result

#
# t-distribution table
#
#Tail Probabilities
#One Tail   0.10    0.05    0.025   0.01    0.005   0.001  0.0005
#Two Tails  0.20    0.10    0.05    0.02    0.01    0.002  0.001
#-------+---------------------------------------------------------+-----
# D   1 |   3.078   6.314  12.71   31.82   63.66  318.3   637     |   1
# E   2 |   1.886   2.920   4.303   6.965   9.925  22.330  31.6   |   2
# G   3 |   1.638   2.353   3.182   4.541   5.841  10.210  12.92  |   3
# R   4 |   1.533   2.132   2.776   3.747   4.604   7.173   8.610 |   4
# E   5 |   1.476   2.015   2.571   3.365   4.032   5.893   6.869 |   5
# E   6 |   1.440   1.943   2.447   3.143   3.707   5.208   5.959 |   6
# S   7 |   1.415   1.895   2.365   2.998   3.499   4.785   5.408 |   7
#     8 |   1.397   1.860   2.306   2.896   3.355   4.501   5.041 |   8
# O   9 |   1.383   1.833   2.262   2.821   3.250   4.297   4.781 |   9
# F  10 |   1.372   1.812   2.228   2.764   3.169   4.144   4.587 |  10
#    11 |   1.363   1.796   2.201   2.718   3.106   4.025   4.437 |  11
# F  12 |   1.356   1.782   2.179   2.681   3.055   3.930   4.318 |  12
# R  13 |   1.350   1.771   2.160   2.650   3.012   3.852   4.221 |  13
# E  14 |   1.345   1.761   2.145   2.624   2.977   3.787   4.140 |  14
# E  15 |   1.341   1.753   2.131   2.602   2.947   3.733   4.073 |  15
# D  16 |   1.337   1.746   2.120   2.583   2.921   3.686   4.015 |  16
# O  17 |   1.333   1.740   2.110   2.567   2.898   3.646   3.965 |  17
# M  18 |   1.330   1.734   2.101   2.552   2.878   3.610   3.922 |  18
#

# Get CI of a mean
# Currently hard coded for sample size = 10, 95% CI

## 95% only
__t_values = {
	1: 12.71, 
	2: 4.303, 
	3: 3.182, 
	4: 2.776, 
	5: 2.571, 
	6: 2.447, 
	7: 2.365, 
	8: 2.306, 
	9: 2.262, 
	10: 2.228, 
	11: 2.201, 
	12: 2.179, 
	13: 2.160, 
	14: 2.145, 
	15: 2.131, 
	16: 2.120, 
	17: 2.110, 
	18: 2.101,
}

def confidence_interval_mean(sample_size, sample_sd):
	'''Only 95% CI'''
	
	# If sample_size < 30 and population SD is unknown, use t distribution
	# Else use std. normal distribution
	delta = 0
	root_n = sample_size ** 0.5
	
	if sample_size < 30:
		df = sample_size - 1
		# t for 95% CI and df = 10 - 1 = 9
		t = __t_values[df]
		delta = t * sample_sd / root_n
	else:
		delta = 1.96 * sample_sd / root_n
	
	return delta


==> Thesis Sim Report/SimTime/del_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[5,6,7]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/delivery_ratio.py <==
#!/usr/bin/python


import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'ThesisRouter',)
#routers = ('EpidemicRouter','SprayAndWaitRouter', 'ThesisRouter',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    del_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    del_ratio.append(gs.get_stat(fname))

	    # Average delivery ratio
	    avg = gs.get_average(del_ratio)
	    sd = gs.get_std_dev(del_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')


==> Thesis Sim Report/SimTime/overhead_ratio.py <==
#!/usr/bin/python

import csv
import _gen_stats as gs
import math


# Routers used
routers = ('EpidemicRouter', 'SprayAndWaitRouter','ProphetRouter' , 'NDNCAR',)
movements = ('MapBasedMovement',)
areas = ('500,500', '1000,1000', '1500,1500',)
rng_max = 5
simtimes = [5000,10000,20000,30000,43000]
buffersize =[10,20,30,40,50]

for router in routers:
    print ('# Router', router)
    for simtime in simtimes:
	    overhead_ratio = []
	    for movement in movements:
		    fname = '%s_%s_%d_MessageStatsReport.txt' % (router, movement, simtime,)
		    overhead_ratio.append(gs.get_overhead(fname))

	    # Average delivery ratio
	    avg = gs.get_average(overhead_ratio)
	    sd = gs.get_std_dev(overhead_ratio)
	    #ci = gs.confidence_interval_mean(rng_max, sd)

	    print ('%d %.4f ' % (simtime, avg,))
	    #print ('%s %.2f %.4f' % (buffer, avg, ci,))

    # Any two data sets for Gnuplot must be separated by exactly 2 blank lines
    print ('\n')

